Can Generalized Extreme Value Model Fit the Real Stocks

The Generalized Extreme Value (GEV) distribution plays a critical role in risk assessment across various domains, such as hydrology, climate science, and finance. In this study, we investigate its application in analyzing intraday trading risks within the Chinese stock market, focusing on abrupt price movements influenced by unique trading regulations. To address limitations of traditional GEV parameter estimators, we leverage recently developed robust and asymptotically normal estimators, enabling accurate modeling of extreme intraday price fluctuations. We introduce two risk indicators: the mean risk level (mEVI) and a Stability Indicator (STI) to evaluate the stability of the shape parameter over time. Using data from 261 Chinese and 32 U.S. stocks (2015-2017), we find that Chinese stocks exhibit higher mEVI, corresponding to greater tail risk, while maintaining high model stability. Additionally, we show that Value at Risk (VaR) estimates derived from our GEV models outperform traditional GP and normal-based VaR methods in terms of variance and portfolio optimization. These findings underscore the versatility and efficiency of GEV modeling for intraday risk management and portfolio strategies.

==> USmarketanalysis.m <==
load("Dow.mat");
p = cell(1,44);
xi = cell(1,44);
mu = cell(1,44);
sigma = cell(1,44);
lCI = cell(1,44);
uCI = cell(1,44);
emptail = cell(1,44);
record = zeros(1,44);

start = datetime("2014-01-02 00:00:00", "Format","uuuu-MM-dd HH:mm:ss");
to = datetime("2017-08-31 00:00:00", "Format","uuuu-MM-dd HH:mm:ss");
crash = datetime("2015-08-21 00:00:00", "Format","uuuu-MM-dd HH:mm:ss");
start_day = find(start==expected_trading_date);
end_day = find(to==expected_trading_date);
total_day = end_day-start_day+1;
%%%%%%%%%%%% start from 2013-01-02, the 2266th day
for j = 1:44
    fprintf(num2str(j)+" th stock \n");
    price = Dow_component{j}(:,start_day:end_day);
%price = price(:,[1:344,389:896]);

obs_intv = 2;
if obs_intv ~= 1
%price(price==0)=nan;
%price = reshape(mean(reshape(price,obs_intv,[]),"omitmissing"),[],896);
price = price(1:obs_intv:end,:);
end
%find(log(price(end,:))-log(price(1,:))>=log(1.1))
%find(log(Cnew{1}(:,1))-log(Onew{1}(:,1))>=log(1.1))
%%%%%%%%%% find price == 0 and write rt = 0
rt = diff(log(price));

[invalid_r,invalid_c] = find(price==0);
for ad = 1:length(invalid_c)
    if invalid_r(ad)==1
        rt(1,invalid_c(ad)) = 0;
    elseif invalid_r(ad)==48
        rt(47,invalid_c(ad)) = 0;
    else
        rt(invalid_r(ad)-1,invalid_c(ad)) = 0;
        rt(invalid_r(ad),invalid_c(ad)) = 0;
    end

end


%%%%%%%%%% exclude days with too much 0 and with too much nan
active = find(sum(isnan(rt))<6/obs_intv & sum(rt==0)<=18/obs_intv);
%active = find(sum(rt==0)<=12);

%%%%%%%%%% exclude days consecutive 0 or nan 3 or more
% Define window size (number of consecutive NaNs or zeros to check)
consecutive = find_consecutive_zeros_or_nans(rt,3);
active = setdiff(active,consecutive);

%%%%%%%%%%%%%%%%%%%%%%%% ensure enough days of active trading
if length(active)>ceil(total_day*0.9)
    record(j)=1;

    K = 5;
unit = K*(ceil(79/obs_intv)-1);
rt = rt(:,active);
rt = reshape(rt,1,[]); 
anormal = find(abs(rt)>20*std(rt,"omitnan"));
rt(anormal) = NaN;

[L,~] = LMstat(rt,unit);

J = nan*zeros(ceil(79/obs_intv)-1,total_day);
%T = periodicity(L,unit);
J(:,active(1+K:end-mod(length(L),unit)/(ceil(79/obs_intv)-1))) = reshape(periodicity(L,unit),ceil(79/obs_intv)-1,[]);

n = 2;
J = reshape(J,n*(ceil(79/obs_intv)-1),[]);

number = 252/n;
y = unifrnd(0,1,1,10000);
t=1;
for i = 1:total_day/n-number+1%[1:344-number+1,389:896-number+1]
    
    temp = abs(J(:,i:number+i-1));
BM = max(temp,[],1,"omitnan");
BM = BM(~isnan(BM));
%emptail{j}(i,:) = quantile(BM,[0.9,0.95,0.99]);
param = MultiQuantile(BM,q);
%[param,CI] = gevfit(BM);
xi{j}(i,1) = param(1); sigma{j}(i,1) = param(2); mu{j}(i,1) = param(3);
%uCI{j}(i,:) = CI(1,:); lCI{j}(i,:) = CI(2,:);

x = ((-1/param(1)  + 1/param(1)*exp(param(1)*(-log(-log(y))))))*param(2)+param(3);
[~,p{j}(i)] = kstest2(x,BM);

%if p{j}(i)<0.05
%opt = 10;
%opt_xi = param(1);
%opt_ab = [1/param(2),-param(3)/param(2)]';
%opt_p0 = p{j}(i);
%cand_xi = linspace(CI(1,1),CI(2,1),opt);
%q_for_use = 0.01:0.02:0.99;
%A = quantile(BM,q_for_use);
%for k=1:opt
%x = (-1/cand_xi(k)  + 1/cand_xi(k)*exp(cand_xi(k)*(-log(-log(q_for_use)))));
%temp = [A',ones(length(q_for_use),1)];
%ab = pinv(temp)*x';
%norm_BM = [BM',ones(length(BM),1)]*ab;

%x = (-1/cand_xi(k)  + 1/cand_xi(k)*exp(cand_xi(k)*(-log(-log(y)))));
%[~,opt_p] = kstest2(x,norm_BM);
%if opt_p > opt_p0
%    opt_xi = cand_xi(k);
%    opt_ab = ab;
%    opt_p0 =opt_p;
%end
%end
%xi{j}(i) = opt_xi;
%p{j}(i) = opt_p0;
end

end

end

xxx

save('/Users/senlin/Documents/1Stockjumpdetect/LM method/Dow_results_10min_2day.mat','xi','p','mu',"sigma","uCI","lCI","emptail","record");

idx = find(record==1);
%for i=1:4:45
i=8;

mean_xi = mean(xi{idx(i)},"omitnan");
mean_mu = mean(mu{idx(i)},"omitnan");
mean_sigma = mean(sigma{idx(i)},"omitnan");

p = (1+mean_xi)^2*gamma(1+2*mean_xi); 
q = (1+mean_xi)*gamma(1+mean_xi)*psi(0,1+mean_xi)+(1+1/mean_xi)*gamma(2+mean_xi);
r = gamma(2+mean_xi);
g_star = 0.5772157;
Hassian = nan*zeros(3,3);
Hassian(1,1) = 1/(mean_xi^2)*(pi^2/6+(1-g_star+1/mean_xi)^2-2*q/mean_xi+p/mean_xi^2);
Hassian(1,2) = -1/mean_xi*(q-p/mean_xi);
Hassian(1,3) = -1/mean_xi^2*(1-g_star-q+(1-r+p)/mean_xi);
Hassian(2,1) = Hassian(1,2);
Hassian(2,2) = p;
Hassian(2,3) = -(p-r)/mean_xi;
Hassian(3,1) = Hassian(1,3); Hassian(3,2) = Hassian(2,3);
Hassian(3,3) = 1/mean_xi^2*(1-2*r+p);
MLEerror = Hassian^(-1);

se_xi = sqrt(MLEerror(1,1));
se_mu = sqrt(MLEerror(2,2)*mean_sigma^2);
se_sigma = sqrt(MLEerror(3,3)*mean_sigma^2);


figure('Position', [100, 100, 900, 300]); 
plot(xi{idx(i)}(1:end),LineWidth=1.5); % Plot the second curve with a different color
ylabel('$\xi$',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
hold on;
% Plot upper and lower CI curves
yline(mean_xi, '--', 'Color', 'black', 'LineWidth', 1.5, 'DisplayName', '$\bar\xi$');
yline(mean_xi+se_xi/sqrt(number)*1.96, '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', 'CI'); % Upper CI curve (orange)
yline(mean_xi-se_xi/sqrt(number)*1.96, '--', 'Color', 'red', 'LineWidth', 1.5); % Lower CI curve (orange)
%yline(mean_xi+std(xi{idx(i)})*1.96, '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', 'CI'); % Upper CI curve (orange)
%yline(mean_xi-std(xi{idx(i)})*1.96, '--', 'Color', 'red', 'LineWidth', 1.5); % Lower CI curve (orange)
legend('$\hat\xi$', "$\bar\xi$",'95% CI', 'Interpreter', 'latex', 'FontSize',12,'Location','best');
hold off;
% Customize plot appearance
xlim([1,length(xi{i})-1]);
ylim([0,0.5])
time_window = expected_trading_date(start_day+252:2:end_day);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values));
xlabel('Date', FontSize=14);
%legend('$p-value$', 'significance level', '$\hat\xi$',Interpreter='latex', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf, "dynamic_xi"+num2str(idx(i))+"_"+num2str(obs_intv*5)+"min"+".png");

figure('Position', [100, 100, 900, 300]); 
plot(p{idx(i)}(1:end),LineWidth=1.5); % Plot the second curve with a different color
ylabel('p-value',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
hold on;
% Plot upper and lower CI curves
yline(0.05, '--', 'Color', 'black', 'LineWidth', 1.5, 'DisplayName', '$\bar\xi$');
legend('p-value',  'Interpreter', 'latex', 'FontSize',12,'Location','best');
hold off;
% Customize plot appearance
xlim([1,length(xi{i})-1]);
time_window = expected_trading_date(start_day+252:2:end_day);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values));
xlabel('Date', FontSize=14);
%legend('$p-value$', 'significance level', '$\hat\xi$',Interpreter='latex', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf, "dynamic_p"+num2str(idx(i))+"_"+num2str(obs_intv*5)+"min"+".png");

tail = [.99];
for k =1:length(tail)
q99=((-1./xi{idx(i)}  + 1./xi{idx(i)}.*exp(xi{idx(i)}.*(-log(-log(tail(k))))))).* sigma{idx(i)}+mu{idx(i)};
theo=((-1./mean_xi  + 1./mean_xi.*exp(mean_xi.*(-log(-log(tail(k))))))).* mean_sigma+mean_mu;
 
%qCI = [(-exp(-mean_xi.*log(-log(tail(k)))).*(1+mean_xi.*log(-log(tail(k))))+1)./mean_xi.* mean_sigma,((-1./mean_xi  + 1./mean_xi.*exp(mean_xi.*(-log(-log(tail(k))))))),ones(length(mean_xi),1)];

temp = [(-exp(-mean_xi.*log(-log(tail(k)))).*(1+mean_xi.*log(-log(tail(k))))+1)./mean_xi.* mean_sigma,((-1./mean_xi  + 1./mean_xi.*exp(mean_xi.*(-log(-log(tail(k))))))),ones(length(mean_xi),1)];
qCI = sqrt(temp*(Hassian.*[1,mean_sigma,mean_sigma].*[1,mean_sigma,mean_sigma]')*temp');

figure('Position', [100, 100, 900, 300]); 
plot(q99,LineWidth=1.5,DisplayName="GEV"); % Plot the second curve with a different color
ylabel("VaR",Interpreter='latex', FontSize=14); % Y-label for the second y-axix
hold on;
% Plot upper and lower CI curves
yline(theo, '--', 'Color', 'black', 'LineWidth', 1.5, 'DisplayName', 'quantile');

yline(theo+qCI/sqrt(number)*1.96, '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', '95% CI'); % Upper CI curve (orange)
%plot(emptail{idx(i)}(:,k), 'LineWidth', 1.5,"DisplayName","empirical"); % Upper CI curve (orange)
legend('FontSize',12,'Location','best',AutoUpdate='off');

yline(theo-qCI/sqrt(number)*1.96, '--', 'Color', 'red', 'LineWidth', 1.5); % Lower CI curve (orange)

%fill([1:numel(q99) fliplr(1:numel(q99))], [(q99+qCI)' fliplr((q99-qCI)')], [0.7 0.7 0.7], 'FaceAlpha', 0.3); % Fill area between CI curves

% Plot upper and lower CI curves
hold off;
% Customize plot appearance
xlim([1,length(xi{i})-1]);
ylim([7,22])
time_window = expected_trading_date(start_day+252:2:end_day);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values));
xlabel('Date', FontSize=14);
%legend('$p-value$', 'significance level', '$\hat\xi$',Interpreter='latex', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf, "quantile"+num2str(100*tail(k))+"_"+num2str(idx(i))+"_"+num2str(obs_intv*5)+"min"+".png");
end

p5 = reshape([p{:}],total_day/n-252+1,[]);
xi5 = reshape([xi{:}],total_day/n-252+1,[]);


idx = find(record==1);
%plot(cumsum(xi{j}))
%%hold on
%plot(cumsum(ones(1,length(xi{j}))*mean(xi{j})))
%hold off

const_xi = zeros(1,length(idx));
const_q = zeros(1,length(idx));

for i=1:length(idx)
    mean_xi = mean(xi{idx(i)},"omitnan");
mean_mu = mean(mu{idx(i)},"omitnan");
mean_sigma = mean(sigma{idx(i)},"omitnan");

pq = (1+mean_xi)^2*gamma(1+2*mean_xi); 
q = (1+mean_xi)*gamma(1+mean_xi)*psi(0,1+mean_xi)+(1+1/mean_xi)*gamma(2+mean_xi);
r = gamma(2+mean_xi);
g_star = 0.5772157;
Hassian = nan*zeros(3,3);
Hassian(1,1) = 1/(mean_xi^2)*(pi^2/6+(1-g_star+1/mean_xi)^2-2*q/mean_xi+pq/mean_xi^2);
Hassian(1,2) = -1/mean_xi*(q-pq/mean_xi);
Hassian(1,3) = -1/mean_xi^2*(1-g_star-q+(1-r+pq)/mean_xi);
Hassian(2,1) = Hassian(1,2);
Hassian(2,2) = pq;
Hassian(2,3) = -(pq-r)/mean_xi;
Hassian(3,1) = Hassian(1,3); Hassian(3,2) = Hassian(2,3);
Hassian(3,3) = 1/mean_xi^2*(1-2*r+pq);
MLEerror = Hassian^(-1);

se_xi = sqrt(MLEerror(1,1));
se_mu = sqrt(MLEerror(2,2)*mean_sigma^2);
se_sigma = sqrt(MLEerror(3,3)*mean_sigma^2);

const_xi(i) = mean(mean_xi-se_xi/sqrt(252/n)*1.96<xi{idx(i)} & xi{idx(i)}<mean_xi+se_xi/sqrt(252/n)*1.96);

%const_p(i) = constant_test(xi{idx(i)},mean_xi,mean_xi,252);
q99=((-1./xi{idx(i)}  + 1./xi{idx(i)}.*exp(xi{idx(i)}.*(-log(-log(0.99)))))).* sigma{idx(i)}+mu{idx(i)};
theo=((-1./mean_xi  + 1./mean_xi.*exp(mean_xi.*(-log(-log(0.99)))))).* mean_sigma+mean_mu;

temp = [(-exp(-mean_xi.*log(-log(0.99))).*(1+mean_xi.*log(-log(0.99)))+1)./mean_xi.* mean_sigma,((-1./mean_xi  + 1./mean_xi.*exp(mean_xi.*(-log(-log(0.99)))))),ones(length(mean_xi),1)];
qCI = sqrt(temp*(Hassian.*[1,mean_sigma,mean_sigma].*[1,mean_sigma,mean_sigma]')*temp');

const_q(i) = mean(theo-qCI/sqrt(252/n)*1.96<q99 & q99<theo+qCI/sqrt(252/n)*1.96);
end

histogram(const_xi,Normalization="probability",NumBins=20)
xline(0.8, "red",LineWidth=1.5)
ylabel("probability", FontSize=14)
xlabel("STB", FontSize=14)
set(gca, 'FontSize', 12);
saveas(gcf,"DOW_xi_percent.png")

histogram(const_q,Normalization="probability",NumBins=20)
xline(0.9, "red",LineWidth=1.5)
ylabel("probability", FontSize=14)
xlabel("percentage", FontSize=14)
set(gca, 'FontSize', 12);
saveas(gcf,"DOW_q_percent.png")


p10 = reshape([p{:}],total_day/n-252/2+1,[]);
histogram(mean(p10>0.05),Normalization="probability",NumBins=10)
xlim([0,1.1])
ylabel("probability", FontSize=14)
xlabel("percent", FontSize=14)
set(gca, 'FontSize', 12);
saveas(gcf,"DOW_p_percent.png")

 
xi10 = reshape([xi{:}],total_day/n-252/n+1,[]);
DOW_xi_mean = mean(xi10(:,const_xi>0.8));
histogram(DOW_xi_mean,Normalization="probability")
ylabel("probability", FontSize=14)
xlabel("$\bar\xi$", FontSize=14,Interpreter="latex")
set(gca, 'FontSize', 12);
saveas(gcf,"DOW_xi_mean.png")

%%%%%%%%%%%%%%%%%%%%%%%%%%%% changepoint xi
i = 11;
cps = [0.,  74., 149,length(xi{idx(i)})-1]+1; %stock idx CVX, i=11


figure('Position', [100, 100, 900, 300]); 
temp = xi{idx(i)};
plot(temp(1:end),LineWidth=1.5); % Plot the second curve with a different color
ylabel('$\xi$',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
hold on;
for c=2:length(cps)
    if c<length(cps)
xline(cps(c),"black",LineWidth=1.5,LineStyle="--")
    end
seg_mean = mean(temp(cps(c-1):cps(c)));
%piece_const_p(c-1) = constant_test(temp(cps(c-1):cps(c)),seg_mean);

plot([cps(c-1), cps(c)], [seg_mean, seg_mean], 'r', 'LineWidth', 1.5); % 'b' for blue color, adjust as needed
end
legend('$\hat\xi(t)$', "cps", "$\bar\xi$", 'Interpreter', 'latex', 'FontSize',12,'Location','best');
hold off;
% Customize plot appearance
xlim([1,length(xi{idx(i)})-1]);
trading_day = datetime(vertcat(datenew{4}{:}));
time_window = trading_day(246:2:end);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values)); 
xlabel('Date', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf, "cps_xi"+num2str(idx(i))+".png");

%%%%%%%%%%%%%%%%%%%%%%%%%%%% changepoint tau
i = 250;
cps = [0.,  74., 149,length(xi{idx(i)})-1]+1; %stock idx 1222, i=249
%cps = [0.,  52., 174., 234,length(xi{idx(i)})-1]+1; %stock idx 58
%cps = [  0., 155.,length(xi{idx(i)})-1]+1; %stock idx 1116
%piece_const_p = zeros(1,length(cps)-1);
figure('Position', [100, 100, 900, 300]); 
temp = q99(:,i);
plot(temp(1:end),LineWidth=1.5); % Plot the second curve with a different color
ylabel('$\tau$',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
hold on;
for c=2:length(cps)
    if c<length(cps)
xline(cps(c),"black",LineWidth=1.5,LineStyle="--")
    end
seg_mean = mean(temp(cps(c-1):cps(c)));
%piece_const_p(c-1) = constant_test(temp(cps(c-1):cps(c)),seg_mean);

plot([cps(c-1), cps(c)], [seg_mean, seg_mean], 'r', 'LineWidth', 1.5); % 'b' for blue color, adjust as needed
end
legend('$\hat\tau(t)$', "cps", "$\bar\tau$", 'Interpreter', 'latex', 'FontSize',12,'Location','best');
hold off;
% Customize plot appearance
xlim([1,length(xi{idx(i)})-1]);
trading_day = datetime(vertcat(datenew{4}{:}));
time_window = trading_day(246:2:end);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values)); 
xlabel('Date', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf, "cps_tau"+num2str(idx(i))+".png");

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% xi/tau cross section
figure('Position', [100, 100, 900, 300]); 
plot(median(xi10(1:end,:),2),LineWidth=1.5); % Plot the second curve with a different color
ylabel('$\xi$',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
hold on;
% Plot upper and lower CI curves
%yline(mean_xi, '--', 'Color', 'black', 'LineWidth', 1.5, 'DisplayName', '$\bar\xi$');
plot(quantile(xi10(1:end,:)',0.95), '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', 'CI'); % Upper CI curve (orange)
plot(quantile(xi10(1:end,:)',0.05), '--', 'Color', 'black', 'LineWidth', 1.5); % Lower CI curve (orange)
legend('$median$','0.95 quantile','0.05 quantile','Interpreter', 'latex', 'FontSize',12,'Location','best');
hold off;
% Customize plot appearance
xlim([1,length(xi{i})-1]);
time_window = expected_trading_date(start_day+252:2:end_day);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values));
xlabel('Date', FontSize=14);
%legend('$p-value$', 'significance level', '$\hat\xi$',Interpreter='latex', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf,"DOW_cross_xi.png")


mu10 = reshape([mu{:}],total_day/n-252/n+1,[]);
sigma10 = reshape([sigma{:}],total_day/n-252/n+1,[]);
q99 = ((-1./xi10  + 1./xi10.*exp(xi10.*(-log(-log(0.99)))))).* sigma10+mu10;

figure('Position', [100, 100, 900, 300]); 
plot(median(q99(1:end,:),2),LineWidth=1.5); % Plot the second curve with a different color
ylabel('$\tau$',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
hold on;
% Plot upper and lower CI curves
%yline(mean_xi, '--', 'Color', 'black', 'LineWidth', 1.5, 'DisplayName', '$\bar\xi$');
plot(quantile(q99(1:end,:)',0.95), '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', 'CI'); % Upper CI curve (orange)
plot(quantile(q99(1:end,:)',0.05), '--', 'Color', 'black', 'LineWidth', 1.5); % Lower CI curve (orange)
legend('$median$','0.95 quantile','0.05 quantile','Interpreter', 'latex', 'FontSize',12,'Location','best');
hold off;
% Customize plot appearance
xlim([1,size(q99,1)-1]);
time_window = expected_trading_date(start_day+252:2:end_day);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values));
xlabel('Date', FontSize=14);
%legend('$p-value$', 'significance level', '$\hat\xi$',Interpreter='latex', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf,"DOW_cross_q99.png")

DOW_q99_mean = mean(q99(:,const_q>0.9));
histogram(DOW_q99_mean,Normalization="probability", NumBins=5)
ylabel("probability", FontSize=14)
xlabel("$\bar\tau$", FontSize=14,Interpreter="latex")
set(gca, 'FontSize', 12);
saveas(gcf,"DOW_q99_mean.png")


temp = (1-xi10.*mu10./sigma10);%.^(1./temp_xi);
temp(temp<0)=nan;
prob = exp(-temp.^(-1./xi10));

plot(quantile(q99(:,find(const_xi>0.8)),0.05)',quantile(q99(:,find(const_xi>0.8)),0.95)',"o",DisplayName="stable")
hold on
plot(quantile(q99(:,find(const_xi<0.8)),0.05)',quantile(q99(:,find(const_xi<0.8)),0.95)',"o",DisplayName="unstable")
hold off
xlabel("0.05 quantile", FontSize=14)
ylabel("0.95 quantile", FontSize=14)
set(gca, 'FontSize', 12);
legend(Location="best")
saveas(gcf,"DOW_xi_range.png")

plot(quantile(xi10(:,find(const_xi>0.8)),0.05)'-quantile(xi10(:,find(const_xi>0.8)),0.95)')
hold on
plot(quantile(xi10(:,find(const_xi<0.8)),0.05)'-quantile(xi10(:,find(const_xi<0.8)),0.95)')
hold off

%%%%%%%%%%%%box-plot for xi: CHN vs US, need two data set
load('Dow_results_10min.mat')
xi10 = reshape([xi{:}],total_day-252+1,[]);
DOW_xi_mean = mean(xi10);

load('real_results_10min.mat')
xi10 = reshape([xi{:}],896-244+1,[]);
CHN_xi_mean = mean(xi10);

histogram(CHN_xi_mean,Normalization="probability",NumBins=10,DisplayName="Chinese")
hold on
histogram(DOW_xi_mean,Normalization="probability",NumBins=10,DisplayName="U.S.")
hold off
ylabel("probability", FontSize=14)
xlabel("$\bar\xi$", FontSize=14,Interpreter="latex")
legend
set(gca, 'FontSize', 12);
saveas(gcf,"const_xi_mean.png")



max_len = max(length(CHN_xi_mean),length(length(CHN_xi_mean)));
CHN_xi_mean(end+1:max_len) = NaN;
DOW_xi_mean(end+1:max_len) = NaN;
CHN_US_xi = [CHN_xi_mean;DOW_xi_mean];
boxplot(CHN_US_xi')
ylabel("$\bar\xi$",Interpreter="latex", FontSize=14);
xticks([1 2]); % Specify the locations of the tick marks
xticklabels({'Chinese', 'U.S.'});
set(gca, 'FontSize', 14);
saveas(gcf,"CHN_DOW_xi.png")
%histogram(extre_q(q_percent>0.9),Normalization="probability")
%ylabel("probability", FontSize=14)
%xlabel("$\bar\tau$", FontSize=14,Interpreter="latex")
%set(gca, 'FontSize', 12);
%saveas(gcf,"DOW_q_mean.png")


figure('Position', [100, 100, 900, 300]); 
temp = find(q_percent<0.9);
histogram(vertcat(q_change{temp}),NumBins=total_day-number+1)
ylabel("count", FontSize=14)
xlim([0,total_day-number+1])
time_window = expected_trading_date(start_day+252:end_day);
selected_datetime_values = time_window(linspace(1,total_day-number,12));
xticks(linspace(1,total_day-number,12));
xticklabels(datestr(selected_datetime_values));
xlabel('Date', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf,"DOW_q_change.png")



load('DOW_cps.mat')
figure('Position', [100, 100, 900, 300]); 
temp = [DOW_cps{const_p<0.05}];
temp(temp==0)=NaN;
histogram(temp,NumBins=floor(total_day/10))
ylabel("count", FontSize=14)
xlim([0,total_day-252+1])
time_window = expected_trading_date(start_day+252:end_day);
selected_datetime_values = time_window(linspace(1,total_day-252,12));
xticks(linspace(1,total_day-252,12));
xticklabels(datestr(selected_datetime_values));
xlabel('Date', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf,"DOW_xi_change.png")

%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xi10 = reshape([xi{:}],total_day-252+1,[]);

%figure('Position', [100, 100, 900, 300]); 
%plot(quantile(xi10,[0.05,0.95])',"o")

figure('Position', [100, 100, 1800, 300]);
boxplot(xi10(:,[1:9,11:33]))
%xticks(linspace(2,sum(const_p>0.05)-1,6));
%xticklabels(linspace(2,sum(const_p>0.05),6));
xlabel("stock", FontSize=14)
ylabel("$\xi$",Interpreter="latex", FontSize=14)
set(gca, 'FontSize', 12);
saveas(gcf,"DOW_stock_xi.png")

==> isGEVconsistent.m <==
obs_intv = 2;
load("real_results_"+num2str(obs_intv*5)+"min.mat")
p_consistent = cell(1,1271);

%record = zeros(1,1271);
for j = find(record==1)
    fprintf(num2str(j)+" th stock \n");
price = Puse{j}(:,1);
price = reshape(price,[],896);

if obs_intv ~= 1
%price(price==0)=nan;
%price = reshape(mean(reshape(price,obs_intv,[]),"omitmissing"),[],896);
price = price(1:obs_intv:end,:);
end

rt = diff(log(price));
[invalid_r,invalid_c] = find(price==0);
for ad = 1:length(invalid_c)
    if invalid_r(ad)==1
        rt(1,invalid_c(ad)) = 0;
    elseif invalid_r(ad)==48
        rt(47,invalid_c(ad)) = 0;
    else
        rt(invalid_r(ad)-1,invalid_c(ad)) = 0;
        rt(invalid_r(ad),invalid_c(ad)) = 0;
    end

end
%%%%%%%%%% exclude days with too much 0 and with too much nan
active = find(sum(isnan(rt))<4/obs_intv & sum(rt==0)<=12/obs_intv);
%active = find(sum(rt==0)<=12);

%%%%%%%%%% exclude days consecutive 0 or nan 3 or more
% Define window size (number of consecutive NaNs or zeros to check)
consecutive = find_consecutive_zeros_or_nans(rt,3);

active = setdiff(active,consecutive);
%%%%%%%%%%%%%%%%%%%%%%%% ensure enough days of active trading
if length(active)>800
rt = rt(:,active);
rt = reshape(rt,1,[]); 

%piece = zeros(1,length(rt)-1000);
%for t=1:length(rt)-1000
%piece(t)=mean(abs(rt(t:t+1000)));
%end
%histogram(piece,Normalization="probability");
%xlabel("$E(|r_t|)$",Interpreter="latex",FontSize=12)
%ylabel("probability",Interpreter="latex",FontSize=12)
%saveas(gcf, "dynamic_std"+num2str(j)+"_"+num2str(obs_intv*5)+"min"+".png");

K = 5;
unit = K*(48/obs_intv-1);
[L,Volatility] = LMstat(rt,unit);
%L = reshape(L,47,[]);
J = nan*zeros(48/obs_intv-1,896);
%T = periodicity(L,unit);
J(:,active(1+K:end-mod(length(L),unit)/(48/obs_intv-1))) = reshape(periodicity(L,unit),48/obs_intv-1,[]);

n = 1;
J = reshape(J,n*(48/obs_intv-1),[]);
number = 244;

y = unifrnd(0,1,1,10000);
mean_xi = median(xi{j});
mean_mu = median(mu{j});
mean_sigma = median(sigma{j});
for i = 1:896/n-number+1
    temp = abs(J(:,i:number+i-1));
BM = max(temp,[],1,"omitnan");
BM = BM(~isnan(BM));


x = ((-1/mean_xi  + 1/mean_xi*exp(mean_xi*(-log(-log(y))))))*mean_sigma+mean_mu;
[~,p_consistent{j}(i)] = kstest2(x,BM);

end

end

end

p_results = reshape([p_consistent{:}],896/n-number+1,[]);
sum(sum(p_results<0.05)/(896/n-number+1)<0.1)/45

histogram(mean([xi{idx(find(sum(p_results<0.05)/(896/n-number+1)<0.1))}]),"Normalization","probability");
xlabel("$\bar\xi$",Interpreter="latex",FontSize=12)
ylabel("probability",FontSize=12)
saveas(gcf,"fixed_xi"+num2str(obs_intv*5)+"min.png")

histogram(sum(p_results>0.05)/(896/n-number+1),"Normalization","probability")
xlabel("percentage",FontSize=12)
ylabel("probability",FontSize=12)
saveas(gcf,"fixed_model"+num2str(obs_intv*5)+"min.png")

for j = [626,1222]
plot(p_consistent{j},LineWidth=1.5);
ylabel('$p-value$',Interpreter='latex', FontSize=14); % Y-label for the first y-axis
hold on; % Hold the plot to add the horizontal line
yline(0.05, '--',LineWidth=1.5,Color='black'); % Add horizontal line at y = 0.05
legend('p-value', 'Interpreter', 'latex', 'FontSize',12,'Location','best');
hold off;
%% Customize plot appearance
xlim([1,653]);
start_date = datenum('2015-1-2', 'yyyy-mm-dd');
end_date = datenum('2017-8-31', 'yyyy-mm-dd');
date_ticks = linspace(start_date, end_date, 5);
date_labels = datestr(date_ticks, 'yyyy-mm-dd');
xticks(linspace(1, 653, numel(date_ticks)));
xticklabels(date_labels);
xlabel('Date', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf, "constant_p"+num2str(j)+"_"+num2str(obs_intv*5)+"min"+".png");
end

==> realdataanalysis.m <==
%load("quicklook.mat")
%load("Dow.mat")

p = cell(1,1271);
xi = cell(1,1271);
mu = cell(1,1271);
sigma = cell(1,1271);
lCI = cell(1,1271);
uCI = cell(1,1271);
emptail = cell(1,1271);
record = zeros(1,1271);
for j = 1:1271
    fprintf(num2str(j)+" th stock \n");
price = Puse{j}(:,1);
price = reshape(price,[],896);
%price = price(:,[1:344,389:896]);

obs_intv = 2;
if obs_intv ~= 1
%price(price==0)=nan;
%price = reshape(mean(reshape(price,obs_intv,[]),"omitmissing"),[],896);
price = price(1:obs_intv:end,:);
end
%find(log(price(end,:))-log(price(1,:))>=log(1.1))
%find(log(Cnew{1}(:,1))-log(Onew{1}(:,1))>=log(1.1))
%%%%%%%%%% find price == 0 and write rt = 0
rt = diff(log(price));
[invalid_r,invalid_c] = find(price==0);
for ad = 1:length(invalid_c)
    if invalid_r(ad)==1
        rt(1,invalid_c(ad)) = 0;
    elseif invalid_r(ad)==48
        rt(47,invalid_c(ad)) = 0;
    else
        rt(invalid_r(ad)-1,invalid_c(ad)) = 0;
        rt(invalid_r(ad),invalid_c(ad)) = 0;
    end

end
%%%%%%%%%% exclude days with too much 0 and with too much nan
active = find(sum(isnan(rt))<4/obs_intv & sum(rt==0)<=12/obs_intv);
%active = find(sum(rt==0)<=12);

%%%%%%%%%% exclude days consecutive 0 or nan 3 or more
% Define window size (number of consecutive NaNs or zeros to check)
consecutive = find_consecutive_zeros_or_nans(rt,3);

active = setdiff(active,consecutive);
%active1 = active(active<=344);
%active2 = active(active>=389);
%%%%%%%%%%%%%%%%%%%%%%%% ensure enough days of active trading
if length(active)>800
    record(j)=1;

    K = 5;
unit = K*(48/obs_intv-1);
%rt1 = rt(:,active1);
%rt2 = rt(:,active2);
%rt1 = reshape(rt1,1,[]); 
%rt2 = reshape(rt2,1,[]); 
%[L1,~] = LMstat(rt1,unit);
%[L2,~] = LMstat(rt2,unit);
rt = rt(:,active);
rt = reshape(rt,1,[]); 
anormal = find(abs(rt)>20*std(rt,"omitnan"));
rt(anormal) = NaN;

[L,~] = LMstat(rt,unit);
%piece = zeros(1,length(rt)-1000);
%for t=1:length(rt)-1000
%piece(t)=mean(abs(rt(t:t+1000)));
%end
%histogram(piece,Normalization="probability");
%xlabel("$E(|r_t|)$",Interpreter="latex",FontSize=12)
%ylabel("probability",Interpreter="latex",FontSize=12)
%saveas(gcf, "dynamic_std"+num2str(j)+"_"+num2str(obs_intv*5)+"min"+".png");


%L = reshape(L,47,[]);
J = nan*zeros(48/obs_intv-1,896);
%T = periodicity(L,unit);
%J(:,active1(1+K:end-mod(length(L1),unit)/(48/obs_intv-1))) = reshape(periodicity(L1,unit),48/obs_intv-1,[]);
%J(:,active2(1+K:end-mod(length(L2),unit)/(48/obs_intv-1))) = reshape(periodicity(L2,unit),48/obs_intv-1,[]);
J(:,active(1+K:end-mod(length(L),unit)/(48/obs_intv-1))) = reshape(periodicity(L,unit),48/obs_intv-1,[]);

n = 2;
J = reshape(J,n*(48/obs_intv-1),[]);
%correlation_compare(reshape(abs(J),1,[]),rt,L)
%saveas(gcf, 'correlation_compare.png');
number = 244/n;
%xi = zeros(1,length(J)/unit-number+1);
%p = zeros(1,length(J)/unit-number+1);
y = unifrnd(0,1,1,10000);
t=1;
for i = 1:896/n-number+1%[1:344-number+1,389:896-number+1]
    %if 344-number+1<i && i <389
    %    xi{j}(i,1) = nan; sigma{j}(i,1) = nan; mu{j}(i,1) = nan;
%uCI{j}(i,:) = nan; lCI{j}(i,:) = nan; p{j}(i) = nan;
%        continue
%    end
    temp = abs(J(:,i:number+i-1));
BM = max(temp,[],1,"omitnan");
BM = BM(~isnan(BM));
emptail{j}(i,:) = quantile(BM,[0.9,0.95,0.99]);
q = [[0.01 0.09 0.61]
 [0.01 0.23 0.63]
 [0.03 0.09 0.21]
 [0.03 0.33 0.53]
 [0.05 0.25 0.39]
 [0.05 0.31 0.51]
 [0.05 0.55 0.63]
 [0.07 0.15 0.61]
 [0.07 0.21 0.57]
 [0.07 0.71 0.85]
 [0.07 0.91 0.95]
 [0.09 0.21 0.81]
 [0.11 0.35 0.47]
 [0.13 0.41 0.89]
 [0.13 0.59 0.91]
 [0.17 0.27 0.41]
 [0.17 0.45 0.91]
 [0.19 0.33 0.43]
 [0.19 0.45 0.87]
 [0.19 0.47 0.91]
 [0.19 0.57 0.61]
 [0.21 0.31 0.71]
 [0.21 0.75 0.79]
 [0.23 0.51 0.89]
 [0.23 0.57 0.63]
 [0.23 0.61 0.97]
 [0.23 0.69 0.93]
 [0.27 0.29 0.93]
 [0.27 0.37 0.39]
 [0.27 0.67 0.73]
 [0.29 0.37 0.47]
 [0.29 0.47 0.75]
 [0.31 0.37 0.65]
 [0.31 0.45 0.63]
 [0.33 0.57 0.89]
 [0.33 0.77 0.81]
 [0.35 0.57 0.85]
 [0.37 0.83 0.89]
 [0.39 0.49 0.71]
 [0.41 0.43 0.79]
 [0.43 0.53 0.85]
 [0.45 0.83 0.93]
 [0.47 0.49 0.97]
 [0.47 0.83 0.93]
 [0.55 0.83 0.99]
 [0.59 0.89 0.99]
 [0.67 0.83 0.99]
 [0.73 0.83 0.97]];
%param = MultiQuantile(BM,q);

[param,CI] = gevfit(BM);
xi{j}(i,1) = param(1); sigma{j}(i,1) = param(2); mu{j}(i,1) = param(3);
uCI{j}(i,:) = CI(1,:); lCI{j}(i,:) = CI(2,:);

x = ((-1/param(1)  + 1/param(1)*exp(param(1)*(-log(-log(y))))))*param(2)+param(3);
[~,p{j}(i)] = kstest2(x,BM);

%mean_xi = mean(xi{j});
%mean_mu = mean(mu{j});
%mean_sigma = mean(sigma{j});
%x = ((-1/mean_xi  + 1/mean_xi*exp(mean_xi*(-log(-log(y))))))*mean_sigma+mean_mu;
%[~,p{j}(i)] = kstest2(x,BM);
%if unifrnd(0,1)<0.005
%    figure
%histogram(x,Normalization="pdf",NumBins=20,DisplayName="x");
%hold on
%histogram(BM,Normalization="pdf",NumBins=20,DisplayName="BM");
%hold off
%legend

%[f1, x1] = ecdf(x);
%[f2, x2] = ecdf(BM);
% Plot empirical CDFs
%figure;
%plot(x1, f1, 'b-', 'LineWidth', 1.5); hold on;
%plot(x2, f2, 'r-', 'LineWidth', 1.5);
%legend('x', 'BM', 'Location', 'southeast');
%xlabel('Value');
%ylabel('Cumulative Probability');
%hold off

%if p{j}(i)>0.05
%title(num2str(i)+"th day, good, "+" xi = "+num2str(param(1))+" p = "+num2str(p{j}(i)))
%else 
%title(num2str(i)+"th day, bad, "+" xi = "+num2str(param(1))+" p = "+num2str(p{j}(i)))
%end
%saveas(gcf(), "stock "+num2str(j)+"fit"+num2str(t)+".png");
%t=t+1;
%end

%[f1, x1] = ecdf(x);
%[f2, x2] = ecdf(BM);
%% Plot empirical CDFs
%figure;
%plot(x1, f1, 'b-', 'LineWidth', 2); hold on;
%plot(x2, f2, 'r-', 'LineWidth', 2);
%legend('x', 'BM', 'Location', 'southeast');
%xlabel('Value');
%ylabel('Cumulative Probability');
%hold off
%legend
%title(num2str(i)+"th day, good, "+"xi="+num2str(param(1)))
%end

%if p{j}(i)<0.05 
%    draw = unifrnd(0,1);
%    if draw<0.05
%    [f1, x1] = ecdf(x);
%[f2, x2] = ecdf(BM);
%% Plot empirical CDFs
%figure;
%plot(x1, f1, 'b-', 'LineWidth', 2); hold on;
%plot(x2, f2, 'r-', 'LineWidth', 2);
%legend('x', 'BM', 'Location', 'southeast');
%xlabel('Value');
%ylabel('Cumulative Probability');
%hold off
%legend
%title(num2str(i)+"th day, bad, "+"xi="+num2str(param(1)))
%    end
%opt = 10;
%opt_xi = param(1);
%opt_ab = [1/param(2),-param(3)/param(2)]';
%opt_p0 = p{j}(i);
%cand_xi = linspace(CI(1,1),CI(2,1),opt);
%q_for_use = 0.01:0.02:0.99;
%A = quantile(BM,q_for_use);
%for k=1:opt
%x = (-1/cand_xi(k)  + 1/cand_xi(k)*exp(cand_xi(k)*(-log(-log(q_for_use)))));
%temp = [A',ones(length(q_for_use),1)];
%ab = pinv(temp)*x';
%norm_BM = [BM,ones(length(BM),1)]*ab;

%x = (-1/cand_xi(k)  + 1/cand_xi(k)*exp(cand_xi(k)*(-log(-log(y)))));
%[~,opt_p] = kstest2(x,norm_BM);
%if opt_p > opt_p0
%    opt_xi = cand_xi(k);
%    opt_ab = ab;
%    opt_p0 =opt_p;
%end
%end
%xi{j}(i) = opt_xi;
%p{j}(i) = opt_p0;

%if draw<0.05
%figure
%x = (-1/opt_xi  + 1/opt_xi*exp(opt_xi*(-log(-log(y)))));
%[f1, x1] = ecdf(x);
%[f2, x2] = ecdf(BM);
%% Plot empirical CDFs
%figure;
%plot(x1, f1, 'b-', 'LineWidth', 2); hold on;
%plot(x2, f2, 'r-', 'LineWidth', 2);
%legend('x', 'BM', 'Location', 'southeast');
%xlabel('Value');
%ylabel('Cumulative Probability');
%hold off
%legend
%title(num2str(i)+"th day, turn good, "+"xi="+num2str(opt_xi))
%end
%end

end

end

end

xxx

save('/Users/senlin/Documents/1Stockjumpdetect/LM method/real_results_10min_2day.mat','xi','p','mu',"sigma","uCI","lCI","emptail","record","trading_date");

xxx
%idx = find(record==1);
%for i=1:4:45
%i=42;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% dynamic xi
%figure('Position', [100, 100, 900, 300]); 

%subplot(2,1,1)
%yyaxis right
%plot(p{idx(i)},LineWidth=1.5);
%ylabel('$p-value$',Interpreter='latex', FontSize=14); % Y-label for the first y-axis
%hold on; % Hold the plot to add the horizontal line
%yline(0.05, '--',LineWidth=1.5,Color='black'); % Add horizontal line at y = 0.05

%fill([1 48,148,205,205], [ylim, fliplr(ylim)], 'green', 'FaceAlpha', 0.3, 'EdgeColor', 'none'); % Fill region between curves with green where sequence is 1

%yyaxis left;
%plot(xi{idx(i)},LineWidth=1.5); % Plot the second curve with a different color
%ylabel('$\xi$',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
%hold on;

%% Plot upper and lower CI curves
%plot(uCI{idx(i)}(:,1), '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', 'CI'); % Upper CI curve (orange)
%plot(lCI{idx(i)}(:,1), '--', 'Color', 'red', 'LineWidth', 1.5); % Lower CI curve (orange)
%fill([1:numel(xi{idx(i)}) fliplr(1:numel(xi{idx(i)}))], [uCI{idx(i)}(:,1)' fliplr(lCI{idx(i)}(:,1)')], [0.7 0.7 0.7], 'FaceAlpha', 0.3); % Fill area between CI curves
%legend('$\hat\xi$', '95% CI', 'Interpreter', 'latex', 'FontSize',12,'Location','best');
%hold off;
%% Customize plot appearance
%xlim([1,653]);
%start_date = datenum('2015-1-2', 'yyyy-mm-dd');
%end_date = datenum('2017-8-31', 'yyyy-mm-dd');
%date_ticks = linspace(start_date, end_date, 5);
%date_labels = datestr(date_ticks, 'yyyy-mm-dd');
%xticks(linspace(1, 653, numel(date_ticks)));
%xticklabels(date_labels);
%xlabel('Date', FontSize=14);
%set(gca, 'FontSize', 12);
%saveas(gcf, "dynamic_xi"+num2str(idx(i))+"_"+num2str(obs_intv*5)+"min"+".png");

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% p value
%figure('Position', [100, 100, 900, 300]); 
%plot(p{idx(i)},LineWidth=1.5);
%ylabel('$p-value$',Interpreter='latex', FontSize=14); % Y-label for the first y-axis
%hold on; % Hold the plot to add the horizontal line
%yline(0.05, '--',LineWidth=1.5,Color='black'); % Add horizontal line at y = 0.05
%legend('p-value', 'Interpreter', 'latex', 'FontSize',12,'Location','best');
%hold off;
%% Customize plot appearance
%xlim([1,653]);
%start_date = datenum('2015-1-2', 'yyyy-mm-dd');
%end_date = datenum('2017-8-31', 'yyyy-mm-dd');
%date_ticks = linspace(start_date, end_date, 5);
%date_labels = datestr(date_ticks, 'yyyy-mm-dd');
%xticks(linspace(1, 653, numel(date_ticks)));
%xticklabels(date_labels);
%xlabel('Date', FontSize=14);
%set(gca, 'FontSize', 12);
%saveas(gcf, "dynamic_p"+num2str(idx(i))+"_"+num2str(obs_intv*5)+"min"+".png");

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% dynamic mu
%figure('Position', [100, 100, 900, 300]); 
%plot(mu{idx(i)},LineWidth=1.5); % Plot the second curve with a different color
%ylabel('$\mu$',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
%hold on;
%% Plot upper and lower CI curves
%plot(uCI{idx(i)}(:,3), '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', 'CI'); % Upper CI curve (orange)
%plot(lCI{idx(i)}(:,3), '--', 'Color', 'red', 'LineWidth', 1.5); % Lower CI curve (orange)
%fill([1:numel(mu{idx(i)}) fliplr(1:numel(mu{idx(i)}))], [uCI{idx(i)}(:,3)' fliplr(lCI{idx(i)}(:,3)')], [0.7 0.7 0.7], 'FaceAlpha', 0.3); % Fill area between CI curves
%legend('$\hat\mu$', '95% CI', 'Interpreter', 'latex', 'FontSize',12,'Location','best');
%hold off;
%% Customize plot appearance
%xlim([1,653]);
%start_date = datenum('2015-1-2', 'yyyy-mm-dd');
%end_date = datenum('2017-8-31', 'yyyy-mm-dd');
%date_ticks = linspace(start_date, end_date, 5);
%date_labels = datestr(date_ticks, 'yyyy-mm-dd');
%xticks(linspace(1, 653, numel(date_ticks)));
%xticklabels(date_labels);
%xlabel('Date', FontSize=14);
%set(gca, 'FontSize', 12);
%saveas(gcf, "dynamic_mu"+num2str(idx(i))+"_"+num2str(obs_intv*5)+"min"+".png");
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% dynamic sigma
%figure('Position', [100, 100, 900, 300]); 
%plot(sigma{idx(i)},LineWidth=1.5); % Plot the second curve with a different color
%ylabel('$\sigma$',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
%hold on;
%% Plot upper and lower CI curves
%plot(uCI{idx(i)}(:,2), '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', 'CI'); % Upper CI curve (orange)
%plot(lCI{idx(i)}(:,2), '--', 'Color', 'red', 'LineWidth', 1.5); % Lower CI curve (orange)
%fill([1:numel(sigma{idx(i)}) fliplr(1:numel(sigma{idx(i)}))], [uCI{idx(i)}(:,2)' fliplr(lCI{idx(i)}(:,2)')], [0.7 0.7 0.7], 'FaceAlpha', 0.3); % Fill area between CI curves
%legend('$\hat\sigma$', '95% CI', 'Interpreter', 'latex', 'FontSize',12,'Location','best');
%hold off;
%% Customize plot appearance
%xlim([1,653]);
%start_date = datenum('2015-1-2', 'yyyy-mm-dd');
%end_date = datenum('2017-8-31', 'yyyy-mm-dd');
%date_ticks = linspace(start_date, end_date, 5);
%date_labels = datestr(date_ticks, 'yyyy-mm-dd');
%xticks(linspace(1, 653, numel(date_ticks)));
%xticklabels(date_labels);
%xlabel('Date', FontSize=14);
%set(gca, 'FontSize', 12);
%saveas(gcf, "dynamic_sigma"+num2str(idx(i))+"_"+num2str(obs_intv*5)+"min"+".png");



%tail = [0.9,0.95,.99];
%for k =1:3
%q99=((-1./xi{idx(i)}  + 1./xi{idx(i)}.*exp(xi{idx(i)}.*(-log(-log(tail(k))))))).* sigma{idx(i)}+mu{idx(i)};
%qCI =
%sum([(-exp(-xi{idx(i)}.*log(-log(tail(k)))).*(1+xi{idx(i)}.*log(-log(tail(k))))+1)./xi{idx(i)}.* sigma{idx(i)},((-1./xi{idx(i)}  + 1./xi{idx(i)}.*exp(xi{idx(i)}.*(-log(-log(tail(k))))))),ones(length(xi{idx(i)}),1)].*(lCI{idx(i)}-uCI{idx(i)})/2,2);

%figure('Position', [100, 100, 900, 300]); 
%plot(q99,LineWidth=1.5,DisplayName="GEV"); % Plot the second curve with a different color
%ylabel(num2str(100*tail(k))+"% quantile",Interpreter='latex', FontSize=14); % Y-label for the second y-axix
%hold on;
%% Plot upper and lower CI curves
%plot(q99+qCI, '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', '95% CI'); % Upper CI curve (orange)
%plot(emptail{idx(i)}(:,k), 'LineWidth', 1.5,"DisplayName","empirical"); % Upper CI curve (orange)
%legend('FontSize',12,'Location','best',AutoUpdate='off');

%plot(q99-qCI, '--', 'Color', 'red', 'LineWidth', 1.5); % Lower CI curve (orange)

%fill([1:numel(q99) fliplr(1:numel(q99))], [(q99+qCI)' fliplr((q99-qCI)')],
%[0.7 0.7 0.7], 'FaceAlpha', 0.3); % Fill area between CI curves

%% Plot upper and lower CI curves
%hold off;
%% Customize plot appearance
%xlim([1,653]);
%start_date = datenum('2015-1-2', 'yyyy-mm-dd');
%end_date = datenum('2017-8-31', 'yyyy-mm-dd');
%date_ticks = linspace(start_date, end_date, 5);
%date_labels = datestr(date_ticks, 'yyyy-mm-dd');
%xticks(linspace(1, 653, numel(date_ticks)));
%xticklabels(date_labels);
%xlabel('Date', FontSize=14);
%set(gca, 'FontSize', 12);
%saveas(gcf, "quantile"+num2str(100*tail(k))+"_"+num2str(idx(i))+"_"+num2str(obs_intv*5)+"min"+".png");
%end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% mean of GEV
idx = find(record==1);
%for i=1:4:45
i=250;

mean_xi = mean(xi{idx(i)},"omitnan");
mean_mu = mean(mu{idx(i)},"omitnan");
mean_sigma = mean(sigma{idx(i)},"omitnan");

pq = (1+mean_xi)^2*gamma(1+2*mean_xi); 
q = (1+mean_xi)*gamma(1+mean_xi)*psi(0,1+mean_xi)+(1+1/mean_xi)*gamma(2+mean_xi);
r = gamma(2+mean_xi);
g_star = 0.5772157;
Hassian = nan*zeros(3,3);
Hassian(1,1) = 1/(mean_xi^2)*(pi^2/6+(1-g_star+1/mean_xi)^2-2*q/mean_xi+pq/mean_xi^2);
Hassian(1,2) = -1/mean_xi*(q-pq/mean_xi);
Hassian(1,3) = -1/mean_xi^2*(1-g_star-q+(1-r+pq)/mean_xi);
Hassian(2,1) = Hassian(1,2);
Hassian(2,2) = pq;
Hassian(2,3) = -(pq-r)/mean_xi;
Hassian(3,1) = Hassian(1,3); Hassian(3,2) = Hassian(2,3);
Hassian(3,3) = 1/mean_xi^2*(1-2*r+pq);
MLEerror = Hassian^(-1);

se_xi = sqrt(MLEerror(1,1));
se_mu = sqrt(MLEerror(2,2)*mean_sigma^2);
se_sigma = sqrt(MLEerror(3,3)*mean_sigma^2);


figure('Position', [100, 100, 900, 300]); 
plot(xi{idx(i)},LineWidth=1.5); % Plot the second curve with a different color
ylabel('$\xi$',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
hold on;
% Plot upper and lower CI curves
yline(mean_xi, '--', 'Color', 'black', 'LineWidth', 1.5, 'DisplayName', '$\bar\xi$');
yline(mean_xi+se_xi/sqrt(number)*1.96, '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', 'CI'); % Upper CI curve (orange)
yline(mean_xi-se_xi/sqrt(number)*1.96, '--', 'Color', 'red', 'LineWidth', 1.5); % Lower CI curve (orange)
%yline(mean_xi+std(xi{idx(i)})*1.96, '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', 'CI'); % Upper CI curve (orange)
%yline(mean_xi-std(xi{idx(i)})*1.96, '--', 'Color', 'red', 'LineWidth', 1.5); % Lower CI curve (orange)
legend('$\hat\xi$', "$\bar\xi$",'95% CI', 'Interpreter', 'latex', 'FontSize',12,'Location','best');
hold off;
% Customize plot appearance
xlim([1,length(xi{idx(i)})-1]);
ylim([-0.1,0.5])
trading_day = datetime(vertcat(trading_date{:}));
time_window = trading_day(246:2:end);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values)); 
xlabel('Date', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf, "dynamic_xi"+num2str(idx(i))+"_"+num2str(obs_intv*5)+"min"+".png");

figure('Position', [100, 100, 900, 300]); 
plot(p{idx(i)},LineWidth=1.5); % Plot the second curve with a different color
ylabel('p-value',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
hold on;
% Plot upper and lower CI curves
yline(0.05, '--', 'Color', 'black', 'LineWidth', 1.5, 'DisplayName', '$\bar\xi$');
legend('p-value$','Interpreter', 'latex', 'FontSize',12,'Location','best');
hold off;
% Customize plot appearance
xlim([1,length(xi{idx(i)})-1]);
trading_day = datetime(vertcat(trading_date{:}));
time_window = trading_day(246:2:end);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values)); 
xlabel('Date', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf, "dynamic_p"+num2str(idx(i))+"_"+num2str(obs_intv*5)+"min"+".png");


figure('Position', [100, 100, 900, 300]); 
plot(mu{idx(i)},LineWidth=1.5); % Plot the second curve with a different color
ylabel('$\mu$',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
hold on;
% Plot upper and lower CI curves
yline(mean_mu, '--', 'Color', 'black', 'LineWidth', 1.5, 'DisplayName', '$\xi$');
yline(mean_mu+se_mu/(number)*1.96, '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', 'CI'); % Upper CI curve (orange)
yline(mean_mu-se_mu/(number)*1.96, '--', 'Color', 'red', 'LineWidth', 1.5); % Lower CI curve (orange)
legend('$\hat\mu$', "$\bar\mu$",'95% CI', 'Interpreter', 'latex', 'FontSize',12,'Location','best');
hold off;
% Customize plot appearance
xlim([1,length(xi{idx(i)})-1]);
trading_day = datetime(vertcat(datenew{4}{:}));
time_window = trading_day(246:2:end);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values)); 
xlabel('Date', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf, "dynamic_mu"+num2str(idx(i))+"_"+num2str(obs_intv*5)+"min"+".png");


figure('Position', [100, 100, 900, 300]); 
plot(sigma{idx(i)},LineWidth=1.5); % Plot the second curve with a different color
ylabel('$\sigma$',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
hold on;
% Plot upper and lower CI curves
yline(mean_sigma, '--', 'Color', 'black', 'LineWidth', 1.5, 'DisplayName', '$\xi$');
yline(mean_sigma+se_sigma/(number)*1.96, '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', 'CI'); % Upper CI curve (orange)
yline(mean_sigma-se_sigma/(number)*1.96, '--', 'Color', 'red', 'LineWidth', 1.5); % Lower CI curve (orange)
legend('$\hat\sigma$', "$\bar\sigma$",'95% CI', 'Interpreter', 'latex', 'FontSize',12,'Location','best');
hold off
% Customize plot appearance
xlim([1,length(xi{idx(i)})-1]);
trading_day = datetime(vertcat(datenew{4}{:}));
time_window = trading_day(246:2:end);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values)); 
xlabel('Date', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf, "dynamic_sigma"+num2str(idx(i))+"_"+num2str(obs_intv*5)+"min"+".png");

tail = [0.0,0.99];
for k =1:2
q99=((-1./xi{idx(i)}  + 1./xi{idx(i)}.*exp(xi{idx(i)}.*(-log(-log(tail(k))))))).* sigma{idx(i)}+mu{idx(i)};
theo=((-1./mean_xi  + 1./mean_xi.*exp(mean_xi.*(-log(-log(tail(k))))))).* mean_sigma+mean_mu;
 
%qCI = [(-exp(-mean_xi.*log(-log(tail(k)))).*(1+mean_xi.*log(-log(tail(k))))+1)./mean_xi.* mean_sigma,((-1./mean_xi  + 1./mean_xi.*exp(mean_xi.*(-log(-log(tail(k))))))),ones(length(mean_xi),1)];

temp = [(-exp(-mean_xi.*log(-log(tail(k)))).*(1+mean_xi.*log(-log(tail(k))))+1)./mean_xi.* mean_sigma,((-1./mean_xi  + 1./mean_xi.*exp(mean_xi.*(-log(-log(tail(k))))))),ones(length(mean_xi),1)];
qCI = sqrt(temp*(Hassian.*[1,mean_sigma,mean_sigma].*[1,mean_sigma,mean_sigma]')*temp');

figure('Position', [100, 100, 900, 300]); 
plot(q99,LineWidth=1.5,DisplayName="GEV"); % Plot the second curve with a different color
ylabel("VaR",Interpreter='latex', FontSize=14); % Y-label for the second y-axix
hold on;
% Plot upper and lower CI curves
yline(theo, '--', 'Color', 'black', 'LineWidth', 1.5, 'DisplayName', 'expected');

yline(theo+qCI/sqrt(number)*1.96, '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', '95% CI'); % Upper CI curve (orange)
%plot(emptail{idx(i)}(:,k), 'LineWidth', 1.5,"DisplayName","empirical"); % Upper CI curve (orange)
legend('FontSize',12,'Location','best',AutoUpdate='off');

yline(theo-qCI/sqrt(number)*1.96, '--', 'Color', 'red', 'LineWidth', 1.5); % Lower CI curve (orange)

%fill([1:numel(q99) fliplr(1:numel(q99))], [(q99+qCI)' fliplr((q99-qCI)')], [0.7 0.7 0.7], 'FaceAlpha', 0.3); % Fill area between CI curves

% Plot upper and lower CI curves
hold off;
% Customize plot appearance
xlim([1,length(xi{idx(i)})-1]);
ylim([7,16])
trading_day = datetime(vertcat(trading_date{:}));
time_window = trading_day(246:2:end);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values)); 
xlabel('Date', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf, "quantile"+num2str(100*tail(k))+"_"+num2str(idx(i))+"_"+num2str(obs_intv*5)+"min"+".png");
end

%%%%%%%%%%%%%%%%%%%%%%%%%%% find percentage of consistent xi
idx = find(record==1);
xi_percent = zeros(1,length(idx));
xi_change = cell(1,length(idx));
q_percent = zeros(1,length(idx));
q_change = cell(1,length(idx));
extre_q = zeros(1,length(idx));
for i = 1:length(idx)
    mean_xi = mean(xi{idx(i)},"omitnan");
mean_mu = mean(mu{idx(i)});
mean_sigma = mean(sigma{idx(i)});

pq = (1+mean_xi)^2*gamma(1+2*mean_xi); 
q = (1+mean_xi)*gamma(1+mean_xi)*psi(0,1+mean_xi)+(1+1/mean_xi)*gamma(2+mean_xi);
r = gamma(2+mean_xi);
g_star = 0.5772157;
Hassian = nan*zeros(3,3);
Hassian(1,1) = 1/(mean_xi^2)*(pi^2/6+(1-g_star+1/mean_xi)^2-2*q/mean_xi+pq/mean_xi^2);
Hassian(1,2) = -1/mean_xi*(q-pq/mean_xi);
Hassian(1,3) = -1/mean_xi^2*(1-g_star-q+(1-r+pq)/mean_xi);
Hassian(2,1) = Hassian(1,2);
Hassian(2,2) = pq;
Hassian(2,3) = -(pq-r)/mean_xi;
Hassian(3,1) = Hassian(1,3); Hassian(3,2) = Hassian(2,3);
Hassian(3,3) = 1/mean_xi^2*(1-2*r+pq);
MLEerror = Hassian^(-1);

se_xi = sqrt(MLEerror(1,1));
se_mu = sqrt(MLEerror(2,2)*mean_sigma^2);
se_sigma = sqrt(MLEerror(3,3)*mean_sigma^2);

xi_percent(i)=mean(mean_xi-se_xi/sqrt(244/n)*1.96<=xi{idx(i)} & xi{idx(i)}<=mean_xi+se_xi/sqrt(244/n)*1.96);
xi_change{i} = find(mean_xi-se_xi/sqrt(244/n)*1.96>xi{idx(i)} | xi{idx(i)}>mean_xi+se_xi/sqrt(244/n)*1.96);

q99=((-1./xi{idx(i)}  + 1./xi{idx(i)}.*exp(xi{idx(i)}.*(-log(-log(0.99)))))).* sigma{idx(i)}+mu{idx(i)};
theo=((-1./mean_xi  + 1./mean_xi.*exp(mean_xi.*(-log(-log(0.99)))))).* mean_sigma+mean_mu;
extre_q(i) = theo;

temp = [(-exp(-mean_xi.*log(-log(0.99))).*(1+mean_xi.*log(-log(0.99)))+1)./mean_xi.* mean_sigma,((-1./mean_xi  + 1./mean_xi.*exp(mean_xi.*(-log(-log(0.99)))))),ones(length(mean_xi),1)];
qCI = sqrt(temp*(Hassian.*[1,mean_sigma,mean_sigma].*[1,mean_sigma,mean_sigma]')*temp');

q_percent(i) = mean(theo-qCI/sqrt(244/n)*1.96<=q99 & q99<=theo+qCI/sqrt(244/n)*1.96);
q_change{i} = find(theo-qCI/sqrt(244/n)*1.96>q99 | q99>theo+qCI/sqrt(244/n)*1.96);
end


%plot(cumsum(xi{j}))
%hold on
%plot(cumsum(ones(1,653)*mean(xi{j})))
%hold off

%idx = find(record==1);
%const_p = zeros(1,length(idx));
%for i=1:length(idx)
%    mean_xi = mean(xi{idx(i)});
%const_p(i) = constant_test(xi{idx(i)},mean_xi,mean_xi,244);
%end

histogram(xi_percent,Normalization="probability",NumBins=20)
xline(0.8, "red",LineWidth=1.5)
ylabel("probability", FontSize=14)
xlabel("STB", FontSize=14)
set(gca, 'FontSize', 12);
saveas(gcf,"CHN_xi_percent.png")

histogram(q_percent,Normalization="probability",NumBins=20)
xline(0.8, "red",LineWidth=1.5)
ylabel("probability", FontSize=14)
xlabel("percentage", FontSize=14)
set(gca, 'FontSize', 12);
saveas(gcf,"CHN_q_percent.png")


%figure('Position', [100, 100, 900, 300]); 
%plot(KSstatistic,LineWidth=1.5,DisplayName="C"); % Plot the second curve with a different color
%yline(1.36, '--', 'Color', 'black', 'LineWidth', 1.5, 'DisplayName', 'critical value');
%xlim([0,653])
%trading_day = datetime(vertcat(datenew{4}{:}));
%time_window = trading_day(246:end);
%selected_datetime_values = time_window(linspace(1,length(time_window),6));
%xticks(linspace(1,length(time_window),8));
%xticklabels(datestr(selected_datetime_values));
%xlabel('Date', FontSize=14);
%set(gca, 'FontSize', 12);
%saveas(gcf, "KSstat"+num2str(100*tail(k))+"_"+num2str(idx(i))+"_"+num2str(obs_intv*5)+"min"+".png");


p10 = reshape([p{:}],896/n-number+1,[]);
histogram(mean(p10>0.05),Normalization="probability")
ylabel("probability", FontSize=14)
xlabel("percent", FontSize=14)
set(gca, 'FontSize', 12);
saveas(gcf,"CHN_p_percent.png")

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% unchanged xi/tau
xi10 = reshape([xi{:}],896/n-244/n+1,[]);
CHN_xi_mean = mean(xi10(:,xi_percent>0.8));
histogram(CHN_xi_mean,Normalization="probability")
ylabel("probability", FontSize=14)
xlabel("$\bar\xi$", FontSize=14,Interpreter="latex")
set(gca, 'FontSize', 12);
saveas(gcf,"CHN_xi_mean.png")

CHN_q99_mean = mean(q99(:,q_percent>0.9));
histogram(CHN_q99_mean,Normalization="probability")
ylabel("probability", FontSize=14)
xlabel("$\bar\tau$", FontSize=14,Interpreter="latex")
set(gca, 'FontSize', 12);
saveas(gcf,"CHN_q99_mean.png")

load('CHN_cps.mat')
figure('Position', [100, 100, 900, 300]); 
temp = [CHN_cps{const_p<0.05}];
temp(temp==0)=NaN;
%histogram(temp,NumBins=floor(653/10))
histogram(temp,NumBins=653);

counts = histcounts(temp,653);

ylabel("count", FontSize=14)
xlim([0,653])
trading_day = datetime(vertcat(datenew{4}{:}));
time_window = trading_day(246:end);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values));
xlabel('Date', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf,"CHN_xi_change.png")

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% cross section xi/tau
figure('Position', [100, 100, 900, 300]); 
plot(median(xi10(1:end,find(xi_percent<0.9)),2),LineWidth=1.5); % Plot the second curve with a different color
ylabel('$\xi$',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
hold on;
% Plot upper and lower CI curves
%yline(mean_xi, '--', 'Color', 'black', 'LineWidth', 1.5, 'DisplayName', '$\bar\xi$');
plot(quantile(xi10(1:end,find(xi_percent<0.9))',0.95), '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', 'CI'); % Upper CI curve (orange)
plot(quantile(xi10(1:end,find(xi_percent<0.9))',0.05), '--', 'Color', 'black', 'LineWidth', 1.5); % Lower CI curve (orange)
legend('$median$','0.95 quantile','0.05 quantile','Interpreter', 'latex', 'FontSize',12,'Location','best');
hold off;
% Customize plot appearance
xlim([1,size(xi10,1)-1]);
trading_day = datetime(vertcat(trading_date{:}));
time_window = trading_day(246:2:end);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values)); 
xlabel('Date', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf,"CHN_cross_xi.png")


mu10 = reshape([mu{:}],896/n-244/n+1,[]);
sigma10 = reshape([sigma{:}],896/n-244/n+1,[]);
q99 = ((-1./xi10  + 1./xi10.*exp(xi10.*(-log(-log(0.99)))))).* sigma10+mu10;

temp = (1-xi10.*mu10./sigma10);%.^(1./temp_xi);
temp(temp<0)=nan;
prob = exp(-temp.^(-1./xi10));

plot(quantile(q99(:,find(xi_percent>0.8)),0.05)',quantile(q99(:,find(xi_percent>0.8)),0.95)',"o",DisplayName="stable")
hold on
plot(quantile(q99(:,find(xi_percent<0.8)),0.05)',quantile(q99(:,find(xi_percent<0.8)),0.95)',"o",DisplayName="unstable")
hold off
xlabel("0.05 quantile", FontSize=14)
ylabel("0.95 quantile", FontSize=14)
set(gca, 'FontSize', 12);
legend(Location="best")
saveas(gcf,"CHN_xi_range.png")

plot(quantile(q99(:,find(xi_percent>0.8)),0.05)'-quantile(q99(:,find(xi_percent>0.8)),0.95)')
hold on
plot(quantile(q99(:,find(xi_percent<0.8)),0.05)'-quantile(q99(:,find(xi_percent<0.8)),0.95)')
hold off


figure('Position', [100, 100, 900, 300]); 
plot(median(q99(1:end,find(xi_percent<0.9)),2),LineWidth=1.5); % Plot the second curve with a different color
ylabel('$\tau$',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
hold on;
% Plot upper and lower CI curves
%yline(mean_xi, '--', 'Color', 'black', 'LineWidth', 1.5, 'DisplayName', '$\bar\xi$');
plot(quantile(q99(1:end,find(xi_percent<0.9))',0.95), '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', 'CI'); % Upper CI curve (orange)
plot(quantile(q99(1:end,find(xi_percent<0.9))',0.65), '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', 'CI'); % Upper CI curve (orange)
plot(quantile(q99(1:end,find(xi_percent<0.9))',0.75), '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', 'CI'); % Upper CI curve (orange)
plot(quantile(q99(1:end,find(xi_percent<0.9))',0.85), '--', 'Color', 'red', 'LineWidth', 1.5, 'DisplayName', 'CI'); % Upper CI curve (orange)

plot(quantile(q99(1:end,find(xi_percent<0.9))',0.05), '--', 'Color', 'black', 'LineWidth', 1.5); % Lower CI curve (orange)
legend('$median$','0.95 quantile','0.05 quantile','Interpreter', 'latex', 'FontSize',12,'Location','best');
hold off;
% Customize plot appearance
xlim([1,size(q99,1)-1]);
trading_day = datetime(vertcat(trading_date{:}));
time_window = trading_day(246:2:end);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values)); 
xlabel('Date', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf,"CHN_cross_q99.png")



%%%%%%%%%%%%%%%%%%%%%%%%%%%% changepoint xi
i = 223;
%cps = [0.,  74., 149,length(xi{idx(i)})-1]+1; %stock idx 1222, i=249
%cps = [0.,  23., 198., 235,length(xi{idx(i)})-1]+1; %stock idx 58, i=8
cps = [  0., 159.,length(xi{idx(i)})-1]+1; %stock idx 1116, i=223
%piece_const_p = zeros(1,length(cps)-1);
figure('Position', [100, 100, 900, 300]); 
temp = xi{idx(i)};
plot(temp(1:end),LineWidth=1.5); % Plot the second curve with a different color
ylabel('$\xi$',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
hold on;
for c=2:length(cps)
    if c<length(cps)
xline(cps(c),"black",LineWidth=1.5,LineStyle="--")
    end
seg_mean = mean(temp(cps(c-1):cps(c)));
%piece_const_p(c-1) = constant_test(temp(cps(c-1):cps(c)),seg_mean);

plot([cps(c-1), cps(c)], [seg_mean, seg_mean], 'r', 'LineWidth', 1.5); % 'b' for blue color, adjust as needed
end
legend('$\hat\xi(t)$', "cps", "$\bar\xi$", 'Interpreter', 'latex', 'FontSize',12,'Location','best');
hold off;
% Customize plot appearance
xlim([1,length(xi{idx(i)})-1]);
trading_day = datetime(vertcat(datenew{4}{:}));
time_window = trading_day(246:2:end);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values)); 
xlabel('Date', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf, "cps_xi"+num2str(idx(i))+".png");

%%%%%%%%%%%%%%%%%%%%%%%%%%%% changepoint tau
i = 223;
%cps = [0.,  74., 149,length(xi{idx(i)})-1]+1; %stock idx 1222, i=249
%cps = [0.,  52., 174., 234,length(xi{idx(i)})-1]+1; %stock idx 58
cps = [  0., 159.,length(xi{idx(i)})-1]+1; %stock idx 1116
%piece_const_p = zeros(1,length(cps)-1);
figure('Position', [100, 100, 900, 300]); 
temp = q99(:,i);
plot(temp(1:end),LineWidth=1.5); % Plot the second curve with a different color
%hold on
%plot(emptail{idx(i)}(:,3), 'LineWidth', 1.5,"DisplayName","empirical"); % Upper CI curve (orange)
ylabel('$\tau$',Interpreter='latex', FontSize=14); % Y-label for the second y-axix
hold on;
for c=2:length(cps)
    if c<length(cps)
xline(cps(c),"black",LineWidth=1.5,LineStyle="--")
    end
seg_mean = mean(temp(cps(c-1):cps(c)));
%piece_const_p(c-1) = constant_test(temp(cps(c-1):cps(c)),seg_mean);

plot([cps(c-1), cps(c)], [seg_mean, seg_mean], 'r', 'LineWidth', 1.5); % 'b' for blue color, adjust as needed
end
legend('$\hat\tau(t)$', "cps", "$\bar\tau$", 'Interpreter', 'latex', 'FontSize',12,'Location','best');
hold off;
% Customize plot appearance
xlim([1,length(xi{idx(i)})-1]);
trading_day = datetime(vertcat(datenew{4}{:}));
time_window = trading_day(246:2:end);
selected_datetime_values = time_window(linspace(1,length(time_window),6));
xticks(linspace(1,length(time_window),6));
xticklabels(datestr(selected_datetime_values)); 
xlabel('Date', FontSize=14);
set(gca, 'FontSize', 12);
saveas(gcf, "cps_tau"+num2str(idx(i))+".png");

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% visualize jumps
start_times = ["09:30", "13:00"];
end_times = ["11:30", "15:00"];

% Initialize time intervals
time_intervals = [];

% Loop over each start and end time pair
for i = 1:length(start_times)
    % Convert start and end times to datetime objects
    start_time = datetime(start_times(i), 'Format', 'HH:mm');
    end_time = datetime(end_times(i), 'Format', 'HH:mm');
    
    % Generate time intervals with a 10-minute interval
    time_interval = start_time:minutes(10):end_time;
    
    % Append generated time intervals
    time_intervals = [time_intervals, time_interval];
end

jump = 111;
plot(abs(J(:,jump)),LineWidth=1.5,DisplayName="$|L_s|$")
yline(7.18,"--",LineWidth=1.5,DisplayName = "threshold")
xlim([1,46])
legend('Interpreter', 'latex', 'FontSize',12,'Location','best')
xlabel("Time", 'FontSize',14, 'Interpreter', 'latex')
ylabel("$|L_s|$", 'FontSize',14, 'Interpreter', 'latex')
saveas(gcf,"jumps_J.png")

price = reshape(price,48,[]);
plot(price(:,jump),LineWidth=1.5,DisplayName="price")
hold on
plot([28,29],[price(28,jump),price(29,jump)],"o",LineWidth=1.5,DisplayName="jump")
xlim([1,48])
hold off
legend('Interpreter', 'latex', 'FontSize',12,'Location','best')
xlabel("Time", 'FontSize',14, 'Interpreter', 'latex')
ylabel("price", 'FontSize',14, 'Interpreter', 'latex')
saveas(gcf,"jumps_price.png")
%rt = reshape(rt,46,[]);
%plot(rt(:,jump),lineWidth=1.5)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xi10 = reshape([xi{:}],896-244+1,[]);

%figure('Position', [100, 100, 900, 300]); 
%plot(quantile(xi10,[0.05,0.95])',"o")

figure('Position', [100, 100, 1800, 300]);
boxplot(xi10)
xticks(linspace(1,261,14));
xticklabels(linspace(1,261,14));
boxplot(xi10(:,const_p>0.05))
xticks(linspace(2,sum(const_p>0.05),6));
xticklabels(linspace(2,sum(const_p>0.05),6));
xlabel("stock", FontSize=14)
ylabel("$\xi$",Interpreter="latex", FontSize=14)
set(gca, 'FontSize', 12);
saveas(gcf,"CHN_stock_xi.png")

